Effectiveness of text to speech pseudo labels for forced alignment and cross lingual pretrained models for low resource speech recognition

In the recent years end to end (E2E) automatic speech recognition (ASR) systems have achieved promising results given sufficient resources. Even for languages where not a lot of labelled data is available, state of the art E2E ASR systems can be developed by pretraining on huge amounts of high resource languages and finetune on low resource languages. For a lot of low resource languages the current approaches are still challenging, since in many cases labelled data is not available in open domain. In this paper we present an approach to create labelled data for Maithili, Bhojpuri and Dogri by utilising pseudo labels from text to speech for forced alignment. The created data was inspected for quality and then further used to train a transformer based wav2vec 2.0 ASR model. All data and models are available in open domain.

==> low_resource_asr_data/.ipynb_checkpoints/data_analysis-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "73803ce8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "%matplotlib inline\n",
    "sns.set_style('white')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "5bbb2b80",
   "metadata": {},
   "outputs": [],
   "source": [
    "maithili = pd.read_csv('maithili_chunk_durations.csv')\n",
    "dogri = pd.read_csv('dogri_chunks_duration.csv')\n",
    "bhojpuri = pd.read_csv('bhojpuri_chunks_duration.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "6c751cc2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>file_name</th>\n",
       "      <th>duration</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>4.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>13.80</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>10.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>5.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>12.72</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                           file_name  duration\n",
       "0  maithili/news_on_air_ocr_forced_aligned/Region...      4.96\n",
       "1  maithili/news_on_air_ocr_forced_aligned/Region...     13.80\n",
       "2  maithili/news_on_air_ocr_forced_aligned/Region...     10.92\n",
       "3  maithili/news_on_air_ocr_forced_aligned/Region...      5.20\n",
       "4  maithili/news_on_air_ocr_forced_aligned/Region...     12.72"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "maithili.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "1bb28eaf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "156.56351097333336"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(maithili['duration'].sum() + dogri['duration'].sum() + bhojpuri['duration'].sum()) / 3600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "7f20a860",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Text(0.5, 0, 'Duration (seconds)')]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#sns.distplot(maithili['duration'])\n",
    "fig=sns.kdeplot('duration', data=maithili, label='Maithili')\n",
    "sns.kdeplot(bhojpuri['duration'], label='Bhojpuri')\n",
    "sns.kdeplot(dogri['duration'], label='Dogri')\n",
    "plt.legend()\n",
    "fig.set(xlabel='Duration (seconds)')\n",
    "#plt.savefig('duration.png', dpi=300, transparent=True, bbox_inches=\"tight\", pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "882e29b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_gender = pd.DataFrame({'Male': [64, 53, 46], 'Female': [35, 48, 54]})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "4d4d800c",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_gender.index = ['Dogri', 'Maithili', 'Bhojpuri']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "09035870",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Male</th>\n",
       "      <th>Female</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Dogri</th>\n",
       "      <td>64</td>\n",
       "      <td>35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Maithili</th>\n",
       "      <td>53</td>\n",
       "      <td>48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Bhojpuri</th>\n",
       "      <td>46</td>\n",
       "      <td>54</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          Male  Female\n",
       "Dogri       64      35\n",
       "Maithili    53      48\n",
       "Bhojpuri    46      54"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_gender.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "46eb4fb1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_gender.plot.bar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "7d9a30a0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = df_gender.plot.barh(color=['black', 'lightslategrey'], width=0.6)\n",
    "ax.legend(bbox_to_anchor=(1.0, 1.0))\n",
    "ax.set(xlabel='Percent Duration')\n",
    "#plt.savefig('gender.png', dpi=300, bbox_inches='tight', transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "54da6a9c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/anirudhgupta/Documents/speech_papers/low-resource-asr/low_resource_asr_data\r\n"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "768cf074",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> low_resource_asr_data/data_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "73803ce8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "%matplotlib inline\n",
    "plt.style.use('seaborn-deep')\n",
    "sns.set_style('white')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "5bbb2b80",
   "metadata": {},
   "outputs": [],
   "source": [
    "maithili = pd.read_csv('maithili_chunk_durations.csv')\n",
    "dogri = pd.read_csv('dogri_chunks_duration.csv')\n",
    "bhojpuri = pd.read_csv('bhojpuri_chunks_duration.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "6c751cc2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>file_name</th>\n",
       "      <th>duration</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>4.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>13.80</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>10.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>5.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>maithili/news_on_air_ocr_forced_aligned/Region...</td>\n",
       "      <td>12.72</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                           file_name  duration\n",
       "0  maithili/news_on_air_ocr_forced_aligned/Region...      4.96\n",
       "1  maithili/news_on_air_ocr_forced_aligned/Region...     13.80\n",
       "2  maithili/news_on_air_ocr_forced_aligned/Region...     10.92\n",
       "3  maithili/news_on_air_ocr_forced_aligned/Region...      5.20\n",
       "4  maithili/news_on_air_ocr_forced_aligned/Region...     12.72"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "maithili.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "1bb28eaf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "156.56351097333336"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(maithili['duration'].sum() + dogri['duration'].sum() + bhojpuri['duration'].sum()) / 3600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "7f20a860",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Text(0.5, 0, 'Duration (seconds)')]"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#sns.distplot(maithili['duration'])\n",
    "fig=sns.kdeplot('duration', data=maithili, label='Maithili')\n",
    "sns.kdeplot(bhojpuri['duration'], label='Bhojpuri')\n",
    "sns.kdeplot(dogri['duration'], label='Dogri')\n",
    "plt.legend()\n",
    "fig.set(xlabel='Duration (seconds)')\n",
    "#plt.savefig('duration.png', dpi=300, transparent=True, bbox_inches=\"tight\", pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "882e29b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_gender = pd.DataFrame({'Male': [64, 53, 46], 'Female': [35, 48, 54]})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "ab9eecb7",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_gender.index = ['Dogri', 'Maithili', 'Bhojpuri']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "a330b534",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Male</th>\n",
       "      <th>Female</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Dogri</th>\n",
       "      <td>64</td>\n",
       "      <td>35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Maithili</th>\n",
       "      <td>53</td>\n",
       "      <td>48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Bhojpuri</th>\n",
       "      <td>46</td>\n",
       "      <td>54</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          Male  Female\n",
       "Dogri       64      35\n",
       "Maithili    53      48\n",
       "Bhojpuri    46      54"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_gender.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "f40583f9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_gender.plot.bar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "d3af01b2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = df_gender.plot.barh(width=0.6)\n",
    "ax.legend(bbox_to_anchor=(1.0, 1.0))\n",
    "ax.set(xlabel='Percent Duration')\n",
    "plt.savefig('gender.png', dpi=300, bbox_inches='tight', transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "8e9b47c2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/anirudhgupta/Documents/speech_papers/low-resource-asr/low_resource_asr_data\r\n"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2a7c8ad3",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

